Bandgap of two-dimensional materials: Thorough assessment of modern exchange-correlation functionals

The density functional theory (DFT) approximations that are the most accurate for the calculation of band gap of bulk materials are hybrid functionals like HSE06, the MBJ potential, and the GLLB-SC potential. More recently, generalized gradient approximations (GGA), like HLE16, or meta-GGAs, like (m)TASK, have proven to be also quite accurate for the band gap. Here, the focus is on 2D materials and the goal is to provide a broad overview of the performance of DFT functionals by considering a large test set of 298 2D systems. The present work is an extension of our recent studies [Rauch et al., Phys. Rev. B 101, 245163 (2020) and Patra et al., J. Phys. Chem. C 125, 11206 (2021)]. Due to the lack of experimental results for the band gap of 2D systems, $G_{0}W_{0}$ results were taken as reference. It is shown that the GLLB-SC potential and mTASK functional provide the band gaps that are the closest to $G_{0}W_{0}$. Following closely, the local MBJ potential has a pretty good accuracy that is similar to the accuracy of the more expensive hybrid functional HSE06.

==> anc/band_gaps.txt <==
Material   ID   G0W0 HSE06 PBE EV93PW91 HLE16 LB94 r2SCAN HLE17 MGGAC TASK mTASK GLLBSC LMBJbeta0.5 LMBJbeta0.6
Cl2Cu2     1005  3.45  3.66  1.46  1.62  3.23  2.63  1.94  2.70  2.03  2.51  2.64  3.90  2.50  2.70
Ge2Se2     1159  1.86  1.56  1.12  1.27  1.58  1.40  1.31  1.61  1.67  1.68  1.75  1.91  1.42  1.67
Au2O2      1273  0.97  0.87  0.20  0.26  0.37  0.24  0.33  0.37  0.44  0.49  0.51  0.60  0.47  0.59
P4         1795  2.03  1.51  0.90  1.04  1.38  0.74  1.08  1.45  1.52  1.26  1.68  1.76  1.47  1.96
ISSb       1925  2.26  1.78  1.29  1.48  1.57  1.18  1.49  1.59  1.78  1.83  1.93  2.25  1.66  1.84
CdBr2      1991  6.20  4.09  2.93  3.32  3.85  2.51  3.50  3.72  4.25  4.56  4.84  5.20  4.71  5.74
Pb2S2      2113  2.23  1.81  1.37  1.71  2.01  1.25  1.72  1.95  2.10  2.38  2.45  2.60  2.05  2.55
BN         2236  7.12  5.68  4.67  4.12  5.47  4.58  5.25  5.43  5.72  5.94  5.86  7.91  6.26  6.80
PtS2        231  2.95  2.49  1.72  1.88  1.85  1.40  1.95  1.90  2.29  2.22  2.35  2.71  2.23  2.53
Cu2S2      2546  1.58  1.31  0.63  0.66  0.64  0.50  0.71  0.66  0.78  0.74  0.82  1.10  0.63  0.55
Te2Ti2     2622  0.27  0.15  0.09  0.08  0.07  0.00  0.12  0.10  0.14  0.15  0.16  0.22  0.08  0.08
Se2Zn2     2623  3.46  2.64  1.60  2.02  2.44  0.92  2.16  2.27  2.92  3.13  3.20  2.88  3.09  3.86
S2Tl2      2940  1.59  1.11  0.61  0.80  0.80  0.32  0.80  0.76  1.19  1.04  1.13  1.18  1.10  1.41
S2Si2      3067  2.88  2.14  1.42  1.69  2.11  1.55  1.66  2.14  2.08  2.02  2.44  2.54  1.95  2.32
S2Sn2      3574  3.25  2.56  1.95  2.19  2.57  2.13  2.21  2.42  2.40  2.91  3.10  3.30  2.31  2.50
CrSTe      3694  0.70  0.82  0.28  0.33  0.22  0.16  0.32  0.20  0.26  0.33  0.35  0.30  0.29  0.34
HfS2       3720  2.94  2.15  1.21  1.53  1.71  0.66  1.58  1.67  1.89  2.10  2.22  2.38  2.10  2.64
CaF2        401 11.37  8.63  6.49  6.04  8.48  8.01  7.41  8.27  7.93  9.11  9.30 14.07 10.28 10.70
As4         523  1.80  1.32  0.81  0.91  1.37  0.74  1.03  1.28  1.49  1.42  1.56  1.57  1.28  1.64
MoTe2       545  1.56  1.37  0.96  0.96  0.85  0.83  1.03  0.88  1.02  1.09  1.09  0.97  0.97  1.07
Br2Cu2      687  3.32  3.48  1.50  1.71  3.12  2.31  2.01  2.67  2.29  2.62  2.75  3.66  2.62  2.88
Te2Zr2       80  0.45  0.25  0.12  0.11  0.16  0.02  0.10  0.12  0.08  0.10  0.09  0.15  0.11  0.09
SnO2       1055  4.98  3.75  2.08  2.30  2.76  2.03  2.60  2.73  3.01  3.43  3.69  4.80  3.82  4.53
GaP          11  3.27  2.37  1.55  1.96  1.72  0.71  2.02  1.67  2.72  2.81  3.04  3.00  2.51  2.96
FeBr2      1103  1.46  3.27  0.74  0.99  0.82  0.43  1.59  1.71  2.50  1.65  2.24  2.35  3.30  4.48
OsCl2      1107  2.88  2.71  1.34  1.54  1.53  1.18  1.78  1.83  2.40  2.17  2.30  2.69  2.32  2.79
SrCl2      1110  9.50  7.05  5.75  5.98  7.40  5.77  6.57  7.24  7.45  8.51  8.72 10.80  7.85  8.78
BaCl2      1115  8.18  6.10  4.77  5.17  5.97  4.64  5.19  5.79  5.61  6.88  7.55  8.86  6.49  7.34
CdBr2      1116  4.65  3.37  2.37  2.85  3.33  1.95  2.91  3.13  3.58  3.89  4.16  4.14  4.02  5.00
AsBrTe     1150  1.96  1.66  1.09  1.28  1.50  1.00  1.28  1.39  1.44  1.61  1.72  2.43  1.45  1.60
SeTeW      1158  1.80  1.49  1.05  1.08  0.90  0.81  1.15  0.94  1.15  1.21  1.23  1.80  1.12  1.27
GeS2       1177  2.27  1.40  0.73  1.11  1.31  0.20  1.00  1.18  1.50  1.44  1.57  1.45  1.57  2.11
NiS2       1182  1.87  1.00  0.54  0.68  0.60  0.06  0.68  0.64  0.95  0.85  0.93  0.68  0.93  1.23
TiSe2      1190  1.48  1.46  0.52  0.70  0.84  0.27  0.86  0.93  0.99  1.22  1.44  1.15  1.26  1.64
ZrS2       1192  2.75  2.02  0.96  1.23  1.29  0.61  1.27  1.28  1.47  1.72  1.92  2.11  1.63  2.05
Al2Se2     1239  3.54  2.72  2.00  2.32  2.71  2.09  2.33  2.81  2.69  2.77  3.16  3.48  2.62  3.00
In2O2      1242  1.87  0.92  0.38  0.63  1.02  0.24  0.72  0.86  0.99  1.40  1.39  1.13  1.34  1.85
Rh2Se2     1246  0.31  0.34  0.09  0.13  0.00  0.00  0.19  0.00  0.28  0.20  0.27  0.00  0.22  0.35
Se2Tl2     1248  1.32  0.89  0.48  0.65  0.66  0.21  0.68  0.62  1.09  0.90  0.95  0.92  0.90  1.17
F2Si2      1269  2.33  1.49  0.72  0.92  1.62  0.27  0.92  2.35  1.44  1.32  2.26  1.78  3.38  4.73
GeTe       1283  2.65  1.99  1.50  1.75  2.17  1.30  1.81  2.00  2.30  2.46  2.57  2.41  2.00  2.27
PbTe       1284  2.06  1.50  1.17  1.35  1.55  0.77  1.53  1.49  2.03  2.10  2.17  2.08  1.70  1.99
AsClTe     1285  2.60  2.15  1.52  1.70  1.79  1.44  1.75  1.82  2.16  2.12  2.22  2.53  1.89  2.06
BrSSb      1289  2.42  1.84  1.25  1.53  1.77  1.28  1.49  1.74  1.83  2.00  2.12  2.31  1.80  2.06
AsBrSe       13  2.27  1.84  1.23  1.43  1.60  1.27  1.46  1.60  1.85  1.84  1.95  2.13  1.65  1.85
Ga2Se2     1345  3.33  2.37  1.62  2.01  2.04  1.06  2.08  1.98  2.90  2.81  2.93  2.78  2.55  3.09
In2S2      1346  3.09  2.35  1.60  1.99  2.04  1.09  2.01  1.96  2.64  2.66  2.82  2.89  2.44  2.95
BiBrTe       14  1.69  1.16  0.94  1.14  1.09  0.51  1.18  1.10  1.54  1.54  1.60  1.69  1.30  1.52
FeCl2      1421  1.72  3.55  0.85  1.09  0.92  0.54  1.73  1.86  2.62  1.76  2.38  2.57  3.70  4.98
CdCl2      1434  5.82  4.34  3.10  3.61  4.17  2.74  3.64  3.94  4.18  4.68  5.01  5.45  5.06  6.25
AsClTe     1468  2.20  1.82  1.31  1.51  1.75  1.18  1.52  1.63  1.68  1.86  1.98  2.73  1.71  1.86
BrClHf     1470  1.93  1.36  0.84  0.91  0.78  0.34  1.08  0.84  1.28  1.36  1.45  1.19  1.30  1.71
MoSSe      1471  2.33  1.95  1.47  1.47  1.32  1.31  1.57  1.33  1.51  1.65  1.65  1.48  1.45  1.55
BrClTi     1474  1.47  1.30  0.83  0.85  0.71  0.61  0.93  0.71  1.00  1.07  1.06  1.35  0.68  0.64
Ge2Te2     1477  1.29  1.10  0.81  0.79  1.05  1.10  0.84  1.10  0.97  1.01  1.01  1.24  0.87  0.99
CdCl2       148  6.72  5.18  3.88  4.39  5.07  3.49  4.56  4.88  5.30  5.79  6.11  6.56  6.08  7.28
HfTe2      1496  0.81  0.66  0.13  0.25  0.70  0.15  0.44  0.58  0.57  0.91  0.96  0.42  0.73  1.03
GeI2        150  3.35  2.67  1.99  2.25  2.50  2.07  2.30  2.50  2.73  2.82  2.94  3.26  2.46  2.64
PdS2       1502  2.44  1.68  1.18  1.30  1.24  0.74  1.33  1.25  1.56  1.59  1.68  1.72  1.53  1.80
PtTe2      1503  1.24  0.60  0.37  0.50  0.51  0.00  0.54  0.44  0.75  0.86  0.90  0.46  0.61  0.77
ZrSe2      1510  1.69  1.20  0.34  0.52  0.61  0.03  0.67  0.66  0.98  1.11  1.21  1.09  0.83  1.16
RuI2        155  1.99  2.30  1.03  1.20  1.18  0.85  1.41  1.50  1.99  1.58  1.81  2.18  1.85  2.26
Al2Te2     1557  3.02  2.36  1.78  2.12  2.44  1.72  2.06  2.53  2.40  2.52  2.91  2.99  2.29  2.63
SnCl2       156  4.55  3.18  2.34  2.71  3.49  2.63  2.66  3.27  2.90  3.64  3.88  4.15  3.33  3.70
In2S2      1560  3.15  2.43  1.67  2.06  2.09  1.15  2.09  2.02  2.73  2.74  2.90  2.99  2.51  3.02
H2Si2      1587  3.83  2.86  2.18  2.44  2.66  1.65  2.43  3.06  2.92  2.85  3.36  3.46  3.17  3.80
ZnBr2       159  5.86  4.56  3.35  3.75  4.37  2.93  3.94  4.17  4.54  4.91  5.08  5.30  5.01  5.84
OSn        1602  3.28  2.22  1.70  1.76  2.28  2.41  1.94  2.23  1.90  2.57  2.61  2.85  1.96  2.00
AsITe      1603  1.79  1.50  1.04  1.18  1.19  0.91  1.23  1.21  1.53  1.46  1.53  1.73  1.30  1.41
ClSSb      1607  2.64  1.99  1.35  1.65  1.95  1.39  1.59  1.89  1.90  2.15  2.29  2.50  1.97  2.27
CaBr2       162  7.59  5.51  4.16  4.68  4.98  3.56  4.66  4.93  5.13  6.01  6.75  7.55  5.54  6.41
Cu2I2      1641  3.50  3.55  1.90  2.07  3.36  2.39  2.47  3.00  2.97  3.23  3.37  3.92  3.00  3.37
HgI2        165  2.07  1.37  0.68  0.88  1.02  0.33  0.92  0.99  1.51  1.15  1.18  0.72  1.43  1.92
PbBr2       168  4.44  3.25  2.69  3.03  3.23  2.42  3.12  3.25  3.30  3.85  4.05  3.45  3.58  3.98
TiO2       1693  6.76  5.77  3.46  3.62  3.32  3.10  3.83  3.49  4.05  4.42  4.67  5.91  4.12  4.42
ZrO2       1697  7.51  6.24  4.38  4.59  4.68  4.34  4.84  4.85  5.13  5.88  6.20  7.81  5.47  5.85
FeI2       1739  1.26  2.83  0.69  0.90  0.76  0.43  1.40  1.52  2.21  1.45  1.96  2.02  2.53  3.31
ZrCl2       174  1.99  1.50  0.98  1.01  0.88  0.62  1.19  0.95  1.34  1.41  1.48  1.28  1.20  1.42
MgBr2      1741  7.72  5.74  4.60  5.02  6.08  4.48  5.50  5.83  6.65  7.51  7.99  8.08  6.55  7.54
PbBr2      1743  4.21  2.93  2.36  2.74  3.11  2.22  2.81  3.05  3.25  3.72  3.90  4.30  3.40  3.89
CdI2       1752  3.33  2.29  1.55  1.87  2.17  1.04  1.97  2.06  2.59  2.64  2.70  2.50  2.64  3.33
SnBr2      1760  4.27  3.22  2.51  2.75  3.20  2.71  2.75  3.09  2.81  3.40  3.61  2.86  3.09  3.31
AsITe      1786  1.09  0.87  0.42  0.59  0.76  0.37  0.56  0.68  0.70  0.87  0.95  1.05  0.74  0.95
BrHfI      1788  1.61  1.16  0.72  0.77  0.65  0.28  0.91  0.69  1.08  1.18  1.24  1.00  1.01  1.31
MoSTe      1789  1.99  1.59  1.02  1.08  0.91  0.83  1.10  0.89  1.04  1.12  1.17  1.06  1.04  1.12
BrITi      1792  1.20  1.04  0.69  0.70  0.55  0.52  0.75  0.47  0.72  0.81  0.70  0.70  0.44  0.42
ISbTe        18  1.68  1.32  0.92  1.09  1.15  0.83  1.11  1.16  1.45  1.43  1.48  1.60  1.20  1.33
CrSe2      1811  1.17  1.13  0.70  0.70  0.64  0.62  0.73  0.62  0.69  0.78  0.75  0.68  0.64  0.65
SnO2       1824  5.44  4.20  2.65  2.91  3.25  2.52  3.21  3.19  3.70  4.08  4.18  5.22  4.32  5.03
WO2        1827  2.71  2.10  1.35  1.43  1.21  1.13  1.45  1.27  1.46  1.55  1.58  2.40  1.65  1.83
ZrSe2      1828  2.18  1.68  0.73  0.94  1.11  0.50  1.06  1.07  1.27  1.53  1.70  1.68  1.37  1.75
Ga2O2      1877  3.85  2.47  1.50  1.80  2.19  1.31  2.00  2.07  2.43  2.87  2.90  2.98  2.92  3.58
In2Se2     1878  2.74  2.06  1.40  1.74  1.76  0.90  1.81  1.72  2.54  2.42  2.52  2.49  2.14  2.60
Te2Zr2     1885  0.74  0.65  0.46  0.53  0.28  0.05  0.52  0.31  0.55  0.51  0.54  0.47  0.48  0.51
CSiF2      1905  5.12  3.31  1.93  2.28  3.13  1.93  2.33  3.58  2.93  2.99  3.65  3.77  4.78  6.12
SSn        1920  3.91  2.98  2.30  2.54  2.83  2.41  2.60  2.73  2.85  3.25  3.45  3.95  2.70  2.87
BiBrS      1921  2.34  1.60  1.29  1.57  1.63  1.05  1.57  1.64  1.93  2.05  2.17  2.47  1.88  2.25
AsBrSe      196  2.50  2.10  1.49  1.63  1.85  1.45  1.64  1.85  1.78  1.93  2.08  3.21  1.81  2.04
BiBrTe      197  1.63  1.16  0.97  1.17  1.07  0.44  1.24  1.08  1.70  1.55  1.61  1.70  1.40  1.69
CrSeTe      198  0.97  0.99  0.59  0.59  0.52  0.46  0.62  0.51  0.58  0.65  0.64  0.57  0.56  0.58
Ge2S2      1981  3.67  2.93  2.20  2.49  2.85  2.30  2.49  2.79  2.87  3.15  3.46  3.75  2.70  2.97
BrSbTe      201  2.25  1.82  1.33  1.48  1.61  1.14  1.47  1.64  1.61  1.84  1.95  1.47  1.62  1.81
TiS2       2011  3.45  2.74  1.26  1.45  1.24  0.88  1.48  1.33  1.72  1.84  2.02  2.31  1.56  1.81
ZnBr2      2014  6.37  4.51  3.28  3.65  4.33  2.93  3.91  4.13  4.69  5.07  5.33  5.60  5.13  6.08
SeTeZr      205  0.90  0.78  0.26  0.43  0.76  0.26  0.53  0.67  0.63  0.94  1.03  0.61  0.82  1.13
MgCl2      2059  9.60  7.29  5.95  6.35  7.69  5.91  6.89  7.33  7.88  8.87  9.05 10.29  8.42  9.67
S2Sn2       206  2.50  1.99  1.44  1.70  2.20  1.62  1.73  2.09  2.07  2.39  2.52  2.58  1.99  2.38
PbCl2      2061  4.93  3.41  2.72  3.13  3.69  2.62  3.17  3.57  3.53  4.21  4.44  4.94  4.04  4.63
HfBr2      2072  1.76  1.23  0.74  0.80  0.69  0.27  0.97  0.74  1.16  1.25  1.33  1.07  1.16  1.54
SnCl2      2078  4.77  3.54  2.76  3.06  3.58  3.08  2.98  3.44  2.96  3.70  3.94  3.14  3.41  3.65
ZnBr2      2081  4.74  3.45  2.42  2.89  3.47  2.00  3.00  3.21  3.67  4.02  4.16  4.07  4.15  5.07
BiBrS      2104  2.67  1.98  1.67  1.90  1.89  1.35  1.96  1.93  2.32  2.36  2.47  3.01  2.21  2.54
ClHfI      2106  1.78  1.29  0.82  0.89  0.74  0.35  1.03  0.79  1.21  1.31  1.38  1.16  1.17  1.49
MoSeTe     2107  1.84  1.59  1.16  1.16  1.02  1.00  1.24  1.04  1.20  1.30  1.31  1.17  1.15  1.23
BrSSb      2108  2.61  2.03  1.44  1.68  2.08  1.64  1.61  1.95  1.70  2.09  2.24  2.49  1.88  2.12
ClITi      2110  1.38  1.19  0.75  0.78  0.61  0.54  0.84  0.53  0.82  0.92  0.81  0.81  0.52  0.47
PbO2       2137  2.99  2.34  1.32  1.43  1.60  1.17  1.59  1.59  1.94  1.96  2.00  2.82  2.25  2.65
PdSe2      2138  1.61  0.91  0.54  0.65  0.64  0.21  0.70  0.61  0.94  0.97  1.03  0.77  0.80  0.98
SnO2       2142  2.87  1.96  0.64  0.83  1.19  0.69  1.00  1.10  1.22  1.46  1.56  2.16  1.82  2.30
Ga2S2      2195  4.08  3.20  2.30  2.71  2.73  1.68  2.79  2.67  3.06  3.41  3.66  3.81  3.03  3.34
In2Te2     2196  2.36  1.81  1.27  1.57  1.48  0.73  1.66  1.47  2.33  2.14  2.21  2.15  1.80  2.18
S2V2       2202  0.37  0.64  0.21  0.24  0.17  0.12  0.27  0.20  0.29  0.40  0.42  0.64  0.21  0.26
CrO2        221  1.23  1.14  0.43  0.45  0.34  0.39  0.45  0.32  0.39  0.46  0.46  0.43  0.30  0.19
CSiH2      2223  6.35  4.87  4.03  3.49  4.97  4.06  4.50  5.20  4.98  5.26  5.66  6.36  5.35  6.03
SeSn       2238  3.66  2.79  2.17  2.40  2.68  2.00  2.48  2.59  2.81  3.16  3.33  3.70  2.58  2.75
BiClS      2239  2.53  1.74  1.40  1.71  1.79  1.15  1.69  1.78  2.03  2.21  2.35  2.66  2.07  2.46
HfS2        224  2.83  2.04  1.05  1.34  1.55  0.72  1.39  1.45  1.58  1.88  2.07  2.24  1.94  2.48
HfSSe      2241  2.18  1.51  0.70  0.97  1.16  0.27  1.04  1.11  1.34  1.55  1.63  1.55  1.46  1.92
BrSbSe     2243  2.16  1.65  1.09  1.35  1.57  1.14  1.34  1.54  1.73  1.85  1.96  2.03  1.58  1.82
Ge2Se2     2299  3.13  2.50  1.87  2.15  2.52  1.73  2.15  2.42  2.57  2.86  3.10  3.19  2.33  2.60
CdCl2      2309  7.03  4.98  3.62  4.04  4.75  3.24  4.20  4.57  4.87  5.38  5.74  6.43  5.83  7.09
ZnCl2      2332  7.79  5.70  4.22  4.64  5.50  3.96  4.88  5.27  5.53  6.14  6.50  7.17  6.49  7.61
HgBr2      2376  3.79  2.93  1.90  2.18  2.48  1.54  2.32  2.45  3.09  2.80  2.91  3.22  3.18  3.89
MgI2       2377  5.74  4.20  3.32  3.65  4.39  3.16  3.96  4.21  4.66  5.60  6.08  5.76  4.36  4.95
PbI2       2379  3.22  2.30  1.91  2.22  2.33  1.57  2.31  2.34  2.80  3.00  3.08  3.40  2.62  2.99
ZrO2        238  7.72  6.51  4.45  4.58  4.41  4.02  4.96  4.65  5.17  5.58  5.78  7.83  5.33  5.74
HfCl2      2390  2.09  1.47  0.91  0.98  0.83  0.38  1.14  0.89  1.34  1.40  1.50  1.25  1.40  1.85
SnI2       2396  3.33  2.50  1.96  2.17  2.57  2.05  2.15  2.46  2.28  2.76  2.91  4.21  2.42  2.65
TiBr2      2397  1.42  1.17  0.76  0.78  0.66  0.58  0.85  0.61  0.90  0.98  0.92  1.47  0.57  0.54
ZnCl2      2399  6.24  4.72  3.43  3.95  4.64  3.06  4.03  4.32  4.59  5.22  5.51  5.69  5.54  6.65
BiClS      2422  2.98  2.27  1.91  2.16  2.17  1.61  2.21  2.21  2.50  2.66  2.79  3.37  2.52  2.86
HfSSe      2424  2.18  1.64  0.89  1.11  1.40  0.65  1.22  1.29  1.39  1.73  1.86  1.73  1.70  2.14
ClSSb      2426  2.95  2.32  1.68  1.92  2.33  1.90  1.86  2.20  1.94  2.37  2.51  2.86  2.15  2.38
SSeTi      2428  1.33  1.34  0.51  0.69  0.90  0.35  0.79  0.97  0.91  1.12  1.32  1.07  1.28  1.63
BrClZr     2430  1.88  1.40  0.91  0.94  0.82  0.57  1.11  0.89  1.27  1.34  1.40  1.33  1.11  1.33
Pb2Se2     2431  1.62  1.31  0.97  1.24  1.51  0.90  1.32  1.49  1.75  1.93  1.94  1.97  1.56  2.03
CrTe2      2447  0.81  0.87  0.47  0.48  0.43  0.40  0.51  0.43  0.50  0.54  0.54  0.47  0.49  0.54
MoO2       2452  2.32  1.65  0.92  0.95  0.78  0.83  1.01  0.82  0.97  1.09  1.11  1.07  0.96  0.97
SnS2       2460  3.15  2.36  1.58  1.94  2.05  0.97  1.90  2.00  2.49  2.35  2.52  2.82  2.38  2.92
WS2        2463  2.53  2.05  1.54  1.57  1.39  1.27  1.65  1.44  1.66  1.75  1.77  2.57  1.63  1.87
ZrTe2      2464  0.91  0.84  0.26  0.43  0.73  0.19  0.57  0.66  0.68  1.01  1.10  0.62  0.80  1.10
Ga2Se2     2513  3.44  2.51  1.75  2.13  2.15  1.16  2.21  2.09  2.91  2.97  3.08  2.94  2.68  3.11
Ir2O2      2514  0.23  0.23  0.13  0.17  0.15  0.06  0.21  0.15  0.18  0.22  0.23  0.21  0.17  0.15
Se2V2      2520  0.57  0.79  0.25  0.28  0.21  0.12  0.34  0.25  0.37  0.50  0.54  0.76  0.28  0.35
BP         2554  1.80  1.36  0.90  0.99  1.20  0.78  1.10  1.28  1.64  1.42  1.67  1.60  1.30  1.79
HgTe       2555  0.03  0.28  0.16  0.03  0.20  0.35  0.04  0.10  0.71  0.17  0.13  0.25  0.39  0.72
SnTe       2556  2.72  2.09  1.60  1.86  2.24  1.38  1.92  2.06  2.38  2.60  2.73  2.62  2.07  2.34
BiIS       2557  2.04  1.47  1.20  1.41  1.36  0.66  1.44  1.39  1.80  1.83  1.92  2.26  1.64  1.92
ClSbSe     2561  2.40  1.80  1.20  1.46  1.72  1.24  1.45  1.68  1.83  2.00  2.11  2.22  1.74  2.00
Ge2Te2     2617  2.14  1.67  1.22  1.49  1.84  1.01  1.44  1.70  1.80  2.09  2.25  2.04  1.57  1.80
CdF2       2627  8.27  5.88  3.83  4.00  5.68  4.41  4.50  5.36  4.96  6.00  6.32  7.66  7.21  8.66
ZnF2       2650  9.55  6.91  4.48  4.66  6.90  5.62  5.22  6.34  5.49  6.77  7.07  8.72  7.55  8.59
CaBr2      2691  8.46  6.29  4.91  5.34  5.47  3.98  5.55  5.52  6.18  6.83  7.50  8.61  6.06  6.82
HgCl2      2694  4.62  3.60  2.36  2.70  3.18  2.13  2.81  3.10  3.53  3.37  3.50  4.04  3.91  4.77
HfI2       2708  1.42  1.02  0.63  0.68  0.57  0.27  0.81  0.62  0.96  1.06  1.11  0.87  0.85  1.10
SrBr2      2714  7.48  5.39  4.33  4.92  5.67  4.18  4.83  5.43  5.29  6.49  7.29  8.04  5.97  6.93
TiCl2      2715  1.64  1.40  0.90  0.91  0.74  0.67  1.01  0.79  1.07  1.14  1.17  1.03  0.81  0.77
BiIS       2740  1.73  1.18  0.91  1.14  1.02  0.39  1.17  1.06  1.65  1.49  1.60  1.86  1.42  1.79
ISSb       2744  1.81  1.46  0.88  1.19  1.48  0.80  1.10  1.30  1.33  1.59  1.72  1.72  1.38  1.68
BrIZr      2748  1.59  1.17  0.79  0.81  0.72  0.53  0.96  0.77  1.09  1.18  1.22  1.59  0.92  1.07
Pb2Te2     2749  1.25  0.88  0.73  0.89  1.05  0.56  0.99  1.06  1.37  1.45  1.41  1.44  1.11  1.56
PbS2       2773  1.76  1.32  0.74  0.97  1.01  0.31  0.91  0.98  1.35  1.13  1.24  1.44  1.26  1.64
SnS2       2778  2.29  1.45  0.75  1.09  1.18  0.17  1.02  1.11  1.58  1.40  1.53  1.55  1.45  1.94
Ga2Te2     2831  2.62  1.86  1.31  1.59  1.66  0.80  1.61  1.56  2.18  2.12  2.20  2.06  1.85  2.20
Ir2S2      2832  0.11  0.71  0.21  0.30  0.12  0.00  0.41  0.25  0.66  0.48  0.49  0.36  0.60  0.84
Te2V2      2838  0.55  0.77  0.23  0.27  0.20  0.07  0.34  0.23  0.38  0.50  0.54  0.70  0.28  0.36
H2Sn2      2859  1.04  0.68  0.25  0.48  0.34  0.38  0.49  0.30  1.31  0.70  0.75  0.54  0.81  1.20
AsIn       2873  1.69  1.23  0.69  1.01  1.00  0.00  1.05  0.97  1.79  1.61  1.64  1.36  1.36  1.77
AsBrS      2874  2.51  2.04  1.39  1.60  1.77  1.41  1.60  1.79  1.94  1.94  2.08  2.39  1.85  2.07
BiBrSe     2875  2.01  1.36  1.09  1.34  1.39  0.87  1.37  1.38  1.76  1.83  1.92  2.09  1.61  1.91
ISbSe      2879  1.99  1.53  1.10  1.26  1.37  1.03  1.29  1.38  1.62  1.65  1.72  1.94  1.43  1.63
Sc2Te2      293  0.56  0.72  0.29  0.41  0.21  0.07  0.41  0.20  0.59  0.48  0.62  0.66  0.34  0.46
Te2Ti2      294  0.40  0.44  0.25  0.31  0.00  0.00  0.30  0.07  0.33  0.27  0.30  0.23  0.30  0.36
HfO2       2950  7.39  6.11  4.53  4.72  5.14  4.39  5.09  5.17  5.37  6.18  6.51  8.25  6.30  7.01
SrF2       2963 10.85  8.15  6.07  5.54  7.94  7.60  7.02  7.80  7.63  8.73  8.95 13.59 10.13 11.04
ZnI2       2968  5.19  3.42  2.47  2.78  3.22  2.04  3.01  3.09  3.78  3.94  4.07  4.06  3.75  4.42
CaCl2      3009  9.88  7.44  5.84  6.30  6.47  4.90  6.50  6.53  7.09  7.85  8.56 10.21  7.25  8.16
HgI2       3012  2.59  1.92  1.14  1.35  1.54  0.80  1.41  1.51  2.04  1.68  1.72  1.77  1.93  2.41
MgBr2      3027  6.50  4.66  3.58  4.12  5.05  3.51  4.36  4.72  5.25  6.18  6.90  6.51  5.41  6.42
SrCl2      3032  8.48  6.20  4.96  5.57  6.42  4.78  5.46  6.18  5.89  7.21  8.06  9.31  7.00  8.14
TiI2       3033  1.09  0.83  0.61  0.62  0.46  0.48  0.61  0.38  0.57  0.65  0.54  0.55  0.36  0.36
AsBrS      3057  2.51  2.08  1.43  1.66  1.99  1.41  1.60  1.91  1.77  1.97  2.11  2.44  1.81  2.04
BiBrSe     3058  2.35  1.74  1.46  1.66  1.63  1.14  1.74  1.67  2.15  2.12  2.21  2.63  1.95  2.24
HfSeTe     3060  0.74  0.64  0.14  0.26  0.68  0.20  0.41  0.56  0.53  0.84  0.90  0.43  0.71  1.00
BrSbSe     3062  2.57  2.04  1.47  1.69  1.93  1.56  1.67  1.94  1.79  2.12  2.25  2.50  1.88  2.08
ClIZr      3066  1.74  1.32  0.88  0.91  0.80  0.58  1.07  0.86  1.21  1.30  1.35  1.43  1.03  1.19
HfO2       3085  7.94  6.59  4.77  5.07  5.23  4.28  5.30  5.22  5.53  6.20  6.43  7.98  6.44  7.16
MoS2       3088  2.53  2.09  1.59  1.59  1.44  1.44  1.70  1.46  1.63  1.78  1.80  1.60  1.58  1.70
SnSe2      3096  1.91  1.33  0.76  1.08  1.19  0.31  1.05  1.09  1.61  1.48  1.58  1.52  1.37  1.81
WSe2       3099  2.10  1.73  1.25  1.27  1.09  1.01  1.35  1.14  1.36  1.43  1.45  2.10  1.32  1.51
Bi2O2      3147  1.19  1.04  0.51  0.67  0.67  0.33  0.79  0.77  1.09  1.07  1.10  1.67  1.21  1.56
C2H2        315  6.42  4.42  3.46  2.99  4.87  3.91  3.98  4.94  4.59  4.41  4.62  7.29  6.02  7.03
O2Sc2      3154  1.35  1.19  0.69  0.74  0.57  0.28  0.75  0.52  1.04  0.92  1.09  1.46  0.91  1.19
AsGa       3190  2.49  1.72  1.08  1.45  1.28  0.18  1.51  1.24  2.40  2.19  2.22  1.90  1.96  2.40
AsClS      3192  2.79  2.26  1.54  1.78  1.99  1.59  1.76  2.00  2.10  2.17  2.32  2.65  2.07  2.32
BiClSe     3193  2.20  1.51  1.21  1.47  1.53  0.98  1.49  1.51  1.85  1.97  2.07  2.25  1.77  2.08
BrSbTe     3197  2.07  1.62  1.12  1.31  1.42  1.06  1.35  1.43  1.74  1.76  1.82  1.96  1.47  1.63
SSeZr      3201  2.21  1.51  0.62  0.83  0.92  0.26  0.94  0.95  1.23  1.37  1.48  1.49  1.14  1.49
GeO         329  3.84  2.81  2.10  2.17  2.61  2.85  2.39  2.71  2.57  2.87  2.98  3.54  2.36  2.42
OPb         330  3.61  2.64  1.82  1.83  2.56  2.09  2.18  2.47  2.45  3.00  3.15  3.88  2.67  2.92
AsClSe      331  2.56  2.06  1.37  1.60  1.79  1.42  1.61  1.79  2.01  2.03  2.16  2.38  1.85  2.08
BiClTe      332  1.74  1.20  0.98  1.24  1.21  0.49  1.29  1.18  1.68  1.69  1.76  1.76  1.46  1.70
CaI2       3327  6.92  4.81  3.61  4.02  4.14  2.73  4.14  4.12  4.73  5.30  5.83  6.31  4.40  5.00
GeBr2      3329  4.13  3.15  2.31  2.64  3.10  2.55  2.65  3.05  3.08  3.34  3.58  3.95  3.01  3.28
RuBr2      3334  2.40  2.54  1.05  1.24  1.22  0.86  1.49  1.64  2.19  1.66  1.95  2.37  2.26  2.87
HgBr2      3344  3.30  2.46  1.51  1.82  2.10  1.17  1.86  2.01  2.47  2.34  2.48  2.66  2.69  3.39
MgCl2      3345  8.21  6.06  4.77  5.38  6.44  4.75  5.57  6.03  6.31  7.55  8.41  8.45  7.08  8.36
SrI2       3350  6.20  4.36  3.47  4.00  4.67  3.23  3.86  4.42  4.32  5.39  6.06  8.21  4.64  5.37
AsClS      3375  2.93  2.44  1.73  1.96  2.30  1.90  1.92  2.26  2.09  2.28  2.45  2.89  2.15  2.38
BiClSe     3376  2.61  1.99  1.67  1.88  1.86  1.24  1.96  1.89  2.33  2.37  2.46  2.91  2.20  2.50
CrSSe      3377  1.29  1.24  0.80  0.80  0.72  0.71  0.83  0.69  0.77  0.87  0.85  0.76  0.72  0.72
ClSbSe     3380  2.86  2.29  1.69  1.90  2.21  1.80  1.89  2.12  2.00  2.31  2.45  2.81  2.11  2.32
SSeZr      3384  2.21  1.78  0.82  1.07  1.20  0.55  1.13  1.16  1.33  1.59  1.78  1.83  1.48  1.87
Se2Si2     3385  2.44  1.81  1.20  1.48  1.92  1.43  1.47  1.90  1.90  1.85  2.17  2.08  1.66  1.98
PbSe2      3409  0.39  0.44  0.07  0.26  0.34  0.00  0.20  0.27  0.59  0.40  0.47  0.28  0.43  0.72
PtO2       3410  3.59  3.15  1.71  1.84  1.76  1.58  2.02  1.92  2.52  2.26  2.38  2.93  2.58  2.91
TiO2       3415  5.75  5.22  2.68  2.79  2.42  2.12  3.05  2.63  3.23  3.36  3.58  4.74  3.42  3.86
S2Sc2      3472  1.00  0.98  0.39  0.54  0.28  0.22  0.55  0.31  0.79  0.77  0.93  1.19  0.45  0.73
GaN        3507  4.47  3.09  1.83  1.94  2.40  1.80  2.27  2.20  2.70  3.21  3.24  3.82  3.05  3.44
InP        3508  2.30  1.77  1.06  1.45  1.27  0.33  1.48  1.24  2.20  2.23  2.37  2.25  1.85  2.28
AsIS       3509  2.36  1.95  1.41  1.56  1.55  1.06  1.59  1.51  1.83  1.79  1.89  2.34  1.72  1.84
BiISe      3510  1.77  1.22  0.99  1.20  1.15  0.67  1.24  1.18  1.62  1.62  1.69  1.91  1.40  1.68
ClSbTe     3514  2.38  1.87  1.32  1.52  1.64  1.17  1.56  1.64  1.97  2.01  2.09  2.29  1.71  1.89
Al2S2      3567  3.92  2.94  2.15  2.46  2.88  2.24  2.46  3.02  2.82  2.90  3.30  3.77  2.85  3.26
PbO2       3592  3.03  2.47  1.10  1.21  1.39  0.98  1.44  1.52  1.75  1.78  2.01  2.89  2.24  2.63
BaCl2      3643  9.21  6.92  5.66  5.69  7.00  5.69  6.47  6.86  7.06  8.16  8.20 10.46  7.36  8.06
CdBr2      3644  5.48  4.16  3.07  3.53  4.06  2.61  3.73  3.91  4.59  4.84  5.09  5.22  4.88  5.87
RuCl2      3651  2.62  2.82  1.20  1.38  1.34  1.03  1.66  1.81  2.33  1.81  2.13  2.64  2.57  3.26
SnBr2      3652  4.00  2.87  2.12  2.48  3.08  2.37  2.46  2.93  2.81  3.38  3.60  3.75  2.92  3.24
GeBr2      3658  4.29  3.33  2.54  2.76  3.17  2.72  2.76  3.11  2.92  3.26  3.49  5.37  3.06  3.30
HgCl2      3661  4.19  3.20  2.02  2.35  2.70  1.75  2.38  2.60  2.92  2.88  3.06  3.60  3.41  4.25
MgI2       3662  4.92  3.45  2.63  2.91  3.67  2.44  3.21  3.47  3.81  4.67  5.10  4.77  3.67  4.30
ZrBr2      3670  1.74  1.28  0.83  0.85  0.76  0.53  1.02  0.82  1.17  1.25  1.30  1.51  1.01  1.22
AsIS       3692  1.09  0.81  0.30  0.58  0.85  0.30  0.48  0.69  0.66  0.84  0.91  0.71  0.69  0.93
BiISe      3693  1.69  1.19  0.90  1.11  0.98  0.40  1.17  1.03  1.68  1.49  1.58  1.85  1.39  1.72
ISbSe      3697  1.97  1.59  1.08  1.37  1.46  0.91  1.33  1.46  1.47  1.79  1.89  2.02  1.51  1.69
STeZr      3701  0.73  0.67  0.21  0.39  0.71  0.24  0.43  0.61  0.52  0.80  0.91  0.49  0.74  1.05
MoSe2      3723  2.12  1.80  1.34  1.34  1.19  1.19  1.43  1.21  1.38  1.51  1.51  1.35  1.33  1.42
WTe2       3734  1.38  1.14  0.75  0.77  0.63  0.58  0.83  0.68  0.86  0.89  0.89  1.28  0.82  0.99
Sc2Se2     3789  0.85  0.93  0.38  0.51  0.22  0.13  0.54  0.26  0.78  0.70  0.84  1.01  0.43  0.68
C2F2       3811  7.20  4.91  3.15  3.43  4.03  3.14  3.63  4.46  4.22  4.00  4.52  5.01  5.72  6.89
GeO2        406  6.73  4.86  2.98  3.25  3.73  2.92  3.60  3.66  4.08  4.62  4.88  5.94  5.10  5.97
CdI2        466  4.04  2.99  2.17  2.51  2.84  1.67  2.64  2.74  3.30  3.37  3.45  3.46  3.30  3.97
SnI2        474  3.31  2.49  1.89  2.20  2.53  1.96  2.22  2.48  2.62  2.95  3.05  3.21  2.46  2.69
ZnCl2       477  7.44  5.93  4.46  4.92  5.78  4.15  5.22  5.50  5.88  6.30  6.54  7.29  6.70  7.66
CaCl2       480  8.83  6.38  4.80  5.34  5.71  4.17  5.31  5.66  5.73  6.72  7.52  8.82  6.51  7.55
PbCl2       486  5.25  3.86  3.15  3.46  3.83  3.01  3.48  3.75  3.58  4.30  4.55  3.89  4.11  4.61
ZrI2        492  1.43  1.04  0.70  0.72  0.67  0.51  0.86  0.71  0.98  1.07  1.10  1.60  0.81  0.94
AsClSe      514  2.82  2.37  1.72  1.87  2.15  1.78  1.88  2.09  2.03  2.17  2.32  1.91  2.06  2.29
BiClTe      515  1.68  1.15  0.99  1.20  1.12  0.45  1.27  1.11  1.73  1.59  1.65  1.71  1.46  1.77
ClSbTe      519  2.35  1.89  1.44  1.67  1.85  1.19  1.67  1.77  1.81  2.08  2.20  1.55  1.84  2.02
SSeW        522  2.31  1.91  1.41  1.44  1.25  1.14  1.52  1.29  1.52  1.60  1.62  1.41  1.49  1.70
Se2Sn2      524  1.63  1.35  0.90  1.14  1.52  1.17  1.16  1.48  1.55  1.76  1.79  1.69  1.33  1.72
GeO2        541  7.02  5.36  3.64  3.91  4.20  3.43  4.27  4.09  4.80  5.28  5.39  6.39  5.58  6.36
HfSe2       542  1.79  1.22  0.43  0.67  0.86  0.06  0.80  0.83  1.11  1.33  1.39  1.18  1.17  1.61
NiO2        546  2.35  3.31  1.25  1.37  1.30  1.15  1.69  1.65  2.12  1.68  1.99  2.40  2.45  2.79
TiS2        554  2.21  2.01  0.73  0.96  0.96  0.34  1.02  1.05  1.20  1.36  1.62  1.63  1.45  1.86
Al2O2       603  2.57  1.85  1.32  1.33  1.53  1.32  1.55  2.19  1.92  1.63  1.94  2.34  2.20  2.75
F2Ge2       633  0.35  0.38  0.13  0.11  0.00  0.18  0.05  0.07  0.88  0.30  0.44  0.11  1.47  2.39
GeS         647  4.18  3.23  2.46  2.74  3.03  2.50  2.78  2.99  3.14  3.37  3.67  4.18  2.94  3.18
PbS         648  3.43  2.59  1.99  2.18  2.46  1.79  2.36  2.42  2.83  3.06  3.23  3.66  2.66  2.99
AsISe       649  2.03  1.68  1.21  1.37  1.40  1.04  1.42  1.42  1.70  1.66  1.74  2.05  1.52  1.62
BiITe       650  1.42  0.93  0.78  0.95  0.88  0.48  1.00  0.91  1.36  1.31  1.35  1.45  1.08  1.28
Al2Se2       71  3.74  2.87  2.15  2.47  2.86  2.12  2.45  2.97  2.83  2.92  3.28  3.65  2.77  3.15
GeS2        724  3.67  2.43  1.34  1.69  1.79  0.85  1.72  1.77  2.33  2.35  2.65  2.77  2.39  3.05
SrBr2       792  8.31  6.06  4.94  5.34  6.39  4.91  5.72  6.23  6.57  7.51  8.19  9.11  6.61  7.41
ZnI2        795  3.58  2.60  1.78  2.12  2.63  1.40  2.22  2.40  2.75  3.04  3.10  2.82  2.91  3.52
BaBr2       797  7.28  5.33  4.19  4.58  5.28  4.04  4.58  5.10  4.97  6.22  6.84  7.76  5.62  6.38
CaI2        798  5.91  4.06  3.01  3.51  3.83  2.45  3.43  3.70  3.88  4.66  5.28  5.41  4.02  4.69
PbI2        804  3.34  2.40  2.06  2.31  2.34  1.50  2.42  2.38  2.66  3.01  3.08  2.61  2.74  3.09
AsISe       832  1.30  1.05  0.53  0.78  0.89  0.53  0.73  0.86  0.94  1.08  1.14  1.04  0.92  1.13
BiITe       833  1.40  1.00  0.76  0.93  0.79  0.26  1.00  0.83  1.45  1.26  1.32  1.48  1.13  1.40
ISbTe       837  1.78  1.44  1.03  1.18  1.21  0.76  1.16  1.23  1.29  1.44  1.49  2.26  1.31  1.49
STeW        840  2.07  1.68  1.16  1.25  1.09  0.90  1.25  1.07  1.23  1.30  1.36  2.06  1.26  1.36
Ge2S2       841  3.03  2.37  1.72  1.92  2.52  1.88  2.00  2.41  2.32  2.56  2.78  2.93  2.23  2.57
Sn2Te2      842  1.01  0.90  0.60  0.71  0.98  0.82  0.75  1.00  1.07  1.15  1.09  1.08  0.84  1.14
CrS2        857  1.45  1.35  0.90  0.89  0.82  0.81  0.93  0.79  0.87  0.98  0.95  0.86  0.81  0.74
HfSe2       860  2.12  1.63  0.80  1.02  1.27  0.57  1.15  1.17  1.36  1.68  1.82  1.70  1.59  2.02
PdO2        866  2.90  2.88  1.39  1.48  1.47  1.32  1.65  1.65  2.01  1.75  1.98  2.50  2.34  2.69
PtSe2       867  2.38  1.64  1.18  1.33  1.30  0.75  1.38  1.27  1.70  1.75  1.80  1.69  1.56  1.80
ZrS2        874  2.89  2.17  1.15  1.40  1.46  0.68  1.49  1.51  1.80  1.95  2.09  2.36  1.75  2.16
Al2S2       921  3.77  2.88  2.09  2.38  2.77  2.17  2.42  2.92  2.79  2.84  3.24  3.71  2.75  3.15
S2Tl2       930  1.64  1.16  0.65  0.84  0.83  0.34  0.85  0.80  1.25  1.09  1.18  1.24  1.14  1.45
Ge2H2       951  2.35  1.49  0.90  1.20  1.18  0.17  1.19  1.06  2.00  1.65  1.76  1.49  1.82  2.37
AlAs        964  2.99  2.03  1.23  1.59  1.45  0.53  1.83  1.53  2.99  3.19  3.56  3.05  2.22  2.69
GeSe        965  3.72  2.91  2.22  2.49  2.78  1.97  2.56  2.72  2.97  3.18  3.41  3.63  2.69  2.92
PbSe        966  2.93  2.20  1.70  1.90  2.09  1.36  2.08  2.06  2.60  2.72  2.83  3.07  2.29  2.58
AsBrTe      967  2.23  1.84  1.27  1.44  1.53  1.24  1.49  1.55  1.87  1.81  1.90  2.13  1.60  1.76

